Uncertainty analysis for accurate ground truth trajectories with robotic total stations

In the context of robotics, accurate ground truth positioning is essential for the development of Simultaneous Localization and Mapping (SLAM) and control algorithms. Robotic Total Stations (RTSs) provide accurate and precise reference positions in different types of outdoor environments, especially when compared to the limited accuracy of Global Navigation Satellite System (GNSS) in cluttered areas. Three RTSs give the possibility to obtain the six-Degrees Of Freedom (DOF) reference pose of a robotic platform. However, the uncertainty of every pose is rarely computed for trajectory evaluation. As evaluation algorithms are getting increasingly precise, it becomes crucial to take into account this uncertainty. We propose a method to compute this six-DOF uncertainty from the fusion of three RTSs based on Monte Carlo (MC) methods. This solution relies on point-to-point minimization to propagate the noise of RTSs on the pose of the robotic platform. Five main noise sources are identified to model this uncertainty: noise inherent to the instrument, tilt noise, atmospheric factors, time synchronization noise, and extrinsic calibration noise. Based on extensive experimental work, we compare the impact of each noise source on the prism uncertainty and the final estimated pose. Tested on more than 50 km of trajectories, our comparison highlighted the importance of the calibration noise and the measurement distance, which should be ideally under 75 m. Moreover, it has been noted that the uncertainty on the pose of the robot is not prominently affected by one particular noise source, compared to the others.

==> arxiv_collector.py <==
#!/usr/bin/env python
from __future__ import print_function

from functools import partial
import io
import os
import random
import re
import string
import subprocess
import sys
import tarfile

__version__ = "0.4.1"

################################################################################
# General helpers


def target(fname):
    seen_names = {fname}
    while os.path.islink(fname):
        new = os.readlink(fname)
        if new in seen_names:
            raise ValueError("Link cycle detected for {}...".format(fname))
        seen_names.add(new)
        fname = new
    return fname


# based on https://stackoverflow.com/a/1094933/344821
def sizeof_fmt(num, suffix="B", prec=0, pad=False):
    width = 3 if pad else ""
    for unit in ["", "Ki", "Mi", "Gi", "Ti", "Pi", "Ei", "Zi"]:
        if abs(num) < 1024.0:
            return "{:{width}.{prec}f}{}{}".format(
                num, unit, suffix, prec=prec, width=width
            )
        num /= 1024.0
    return "{:.{prec}f}{}{}".format(num, "Yi", suffix, prec=prec)


def _eat(*args, **kwargs):
    pass


def expect(seen, exp, deps_file):
    if seen.endswith("\n"):
        seen = seen[:-1]
    if seen not in exp:
        msg = "deps file {} seems broken: expected the line\n{}\n  to be {}".format(
            deps_file, seen, ("one of:\n" + "\n".join(exp)) if len(exp) > 1 else exp[0]
        )
        raise ValueError(msg)


def expect_re(seen, pattern, deps_file, error_msg=None):
    if seen.endswith("\n"):
        seen = seen[:-1]
    match = re.match(pattern, seen)
    if not match:
        msg = "deps file {} seems broken: confused by line\n{}".format(deps_file, seen)
        if error_msg is not None:
            msg += error_msg
        raise ValueError(msg)
    return match


strip_comment = partial(re.compile(r"(^|[^\\])%.*").sub, r"\1%")

################################################################################
# Utilities to check and download latexmk


def get_latexmk(version="ctan", dest="latexmk", verbose=True):
    try:
        from urllib.request import urlopen
    except ImportError:
        from urllib2 import urlopen as _urlopen
        from contextlib import closing

        def urlopen(*args, **kwargs):
            return closing(_urlopen(*args, **kwargs))

    import shutil
    import zipfile

    if version.lower() == "ctan":
        url = "http://mirrors.ctan.org/support/latexmk.zip"
    else:
        v = version.replace(".", "")
        url = "http://personal.psu.edu/jcc8/software/latexmk-jcc/latexmk-{}.zip".format(
            v
        )

    with io.BytesIO() as bio:
        if verbose:
            print("Downloading latexmk {}...".format(version), file=sys.stderr, end="")
        with urlopen(url) as web:
            shutil.copyfileobj(web, bio, length=131072)

        with zipfile.ZipFile(bio) as z:
            for zinfo in z.infolist():
                if os.path.basename(zinfo.filename) == "latexmk.pl":
                    with z.open(zinfo) as script, io.open(dest, "wb") as out:
                        shutil.copyfileobj(script, out)

                    # executable: https://stackoverflow.com/a/30463972/344821
                    mode = os.stat(dest).st_mode
                    mode |= (mode & 0o444) >> 2  # copy R bits to X
                    os.chmod(dest, mode)
                    break
            else:
                raise ValueError("Couldn't find latexmk.pl in {}".format(url))

        if verbose:
            print("saved to `{}`.".format(dest), file=sys.stderr)


version_re = re.compile(r"Latexmk, John Collins, \d+ \w+\.? \d+\. Version (.*)\s*$")


def get_latexmk_version(latexmk="latexmk"):
    with io.open(os.devnull, "w") as devnull:  # subprocess.DEVNULL is 3.3+
        out = subprocess.check_output([latexmk, "--version"], stderr=devnull).decode()

    match = version_re.search(out)
    if not match:
        raise ValueError("Bad output of {} --version:\n{}".format(latexmk, out))
    return match.group(1)


################################################################################
# Gather the dependency file via latexmk


class LatexmkException(Exception):
    def __init__(self, message, base_error=None):
        super(LatexmkException, self).__init__(message)
        self.base_error = base_error


def get_deps(base_name="main", latexmk="latexmk", deps_file=".deps", verbosity=1):
    # Use latexmk to:
    #  - make sure we have a good main.bbl file
    #  - figure out which files we actually use (to not include unused figures)
    #  - keep track of which files we use from certain packages
    debug = print if verbosity >= 10 else _eat
    lowlevel = print if verbosity >= 3 else _eat

    while os.path.exists(deps_file):
        debug("{} already exists...".format(deps_file))
        deps_file = deps_file + "-" + random.choice(string.ascii_lowercase)

    args = [
        latexmk,
        "-silent",
        "-pdf",
        "-deps",
        "-deps-out={}".format(deps_file),
        base_name,
    ]
    debug("Running ", args)
    try:
        output = subprocess.check_output(args, stderr=subprocess.STDOUT)
    except subprocess.CalledProcessError as e:
        msg = (
            "Build failed with code {}\n".format(e.returncode)
            + "Called {}\n".format(args)
            + "\nOutput was:\n"
            + e.output.decode()
        )
        raise LatexmkException(msg, base_error=e)

    debug(output.decode())
    lowlevel("Dependencies in {}".format(deps_file))

    return deps_file


################################################################################
# Gather everything into a tar file


def collect(
    out_tar,
    deps_file,
    packages=("biblatex",),
    strip_comments=True,
    verbosity=1,
    latexmk="latexmk",
    delete_deps_after=False,
    extract_bib_name=False,
    include_bib=False,
):
    error = partial(print, file=sys.stderr)
    info = print if verbosity >= 2 else _eat
    lowlevel = print if verbosity >= 3 else _eat
    # debug = print if verbosity >= 10 else _eat

    def add(path, arcname=None, **kwargs):
        dest = target(path)
        if arcname is None:
            arcname = path

        if not os.path.exists(dest):
            raise OSError("'{}' doesn't exist!".format(path))
        info("Adding", dest)
        if arcname != dest:
            info("    as", arcname)
        out_tar.add(dest, arcname=arcname, **kwargs)

    with io.open(deps_file, "rt") as f:
        lines = iter(f)

        filename = expect_re(
            next(lines),
            r"#===Dependents(?:, and related info,)? for (.*):$",
            deps_file,
            "Expected to start with '#===Dependents'",
        ).group(1)
        base_name, _ = os.path.splitext(filename)

        output_name = expect_re(
            next(lines),
            r"(.*) :\\$",
            deps_file,
            "Expected something like '{}.pdf :\\'".format(base_name),
        ).group(1)
        jobname, _ = os.path.splitext(output_name)

        info(
            "Deps file {}: source {}, base name {}, output {}, jobname {}".format(
                deps_file, filename, base_name, output_name, jobname
            )
        )

        pkg_re = re.compile("/" + "|".join(re.escape(p) for p in packages) + "/")
        used_bib = False

        end_lines = [
            u"#===End dependents for {}:\n".format(filename),
            u"#===End dependents for {}:\n".format(base_name),
        ]
        for line in lines:
            if line in end_lines:
                break

            dep = line.strip()
            if dep.endswith("\\"):
                dep = dep[:-1]

            lowlevel("Processing", dep, "...")

            if os.path.isabs(dep):
                if pkg_re.search(dep):
                    add(dep, arcname=os.path.basename(dep))
            elif dep.endswith(".tex") and strip_comments:
                with io.open(dep) as f, io.BytesIO() as g:
                    tarinfo = tarfile.TarInfo(name=dep)
                    for line in f:
                        g.write(strip_comment(line).encode("utf-8"))
                    tarinfo.size = g.tell()
                    g.seek(0)
                    out_tar.addfile(tarinfo=tarinfo, fileobj=g)
                    info("Adding", dep, "with comments stripped")
            elif dep.endswith(".eps"):
                # arxiv doesn't like epstopdf in subdirectories
                base = dep[:-4]
                add(base + "-eps-converted-to.pdf", arcname=base + ".pdf")
            elif dep.endswith("-eps-converted-to.pdf"):
                # old versions of latexmk output both the converted and the not
                pass
            elif dep.endswith(".bib"):
                used_bib = True
                if include_bib:
                    add(dep)
            else:
                add(dep)
        else:
            # hit end of file without the break...
            expect(line, end_lines, deps_file)

        try:
            bogus = next(lines)
        except StopIteration:
            pass
        else:
            expect(bogus, ["[end of file]"], deps_file)

    bbl_pth = jobname + '.bbl'
    if os.path.exists(bbl_pth):
        add(bbl_pth, arcname = base_name + '.bbl')
    elif used_bib:
        msg = "Used a .bib file, but didn't find '{}'; this likely won't work."
        error(msg.format(bbl_pth))

    if extract_bib_name:
        info("Running biber on {}.bcf...".format(base_name))
        extracted = subprocess.check_output(
            [
                "biber",
                "--output-format=bibtex",
                "-O",
                "-",
                "-q",
                "-q",
                base_name + ".bcf",
            ]
        )
        tarinfo = tarfile.TarInfo(name=extract_bib_name)
        tarinfo.size = len(extracted)
        out_tar.addfile(tarinfo=tarinfo, fileobj=io.BytesIO(extracted))
        info("Adding extracted biblatex file:", extract_bib_name)

    if delete_deps_after:
        os.unlink(deps_file)


################################################################################
# The overall command-line driver


def parse_args():
    import argparse

    parser = argparse.ArgumentParser()

    parser.add_argument(
        "base_name",
        nargs="?",
        help="Name of the main tex file; default tries to guess.",
    )
    parser.add_argument(
        "--dest", default="arxiv.tar.gz", help="Output path [default: %(default)s]."
    )
    parser.add_argument(
        "--include-bib",
        action="store_true",
        default=False,
        help="Include all used .bib files, even though arXiv will ignore them.",
    )
    parser.add_argument(
        "--extract-bib",
        metavar="BIB_NAME",
        help=(
            "Include a new .bib file which contains only the used bib entries. "
            "arXiv will ignore this, but you might want it for another reason."
        ),
    )

    pkgs = parser.add_argument_group("packages to include")
    pkgs.add_argument(
        "--include-package",
        "-p",
        action="append",
        dest="packages",
        default=["biblatex"],
        help=(
            "Include a system package in the collection if used; can pass more "
            "than once. Default is only biblatex."
        ),
    )
    pkgs.add_argument(
        "--skip-biblatex",
        action="store_true",
        help="Don't include biblatex even if it's used.",
    )

    parser.add_argument(
        "--latexmk",
        default="latexmk",
        help="Path to the latexmk command [default: %(default)s].",
    )
    fetch = parser.add_argument_group("get a latexmk version")
    fetch.add_argument(
        "--get-latexmk", metavar="PATH", help="Fetch the latexmk script to PATH."
    )
    fetch.add_argument(
        "--get-latexmk-version",
        metavar="VERSION",
        default="CTAN",
        help="Version of latexmk to get [default %(default)s].",
    )

    contents = parser.add_argument_group("content options")
    g = contents.add_mutually_exclusive_group()
    g.add_argument(
        "--strip-comments",
        action="store_true",
        default=True,
        help="Strip comments from all .tex files (by default).",
    )
    g.add_argument(
        "--no-strip-comments",
        action="store_false",
        dest="strip_comments",
        help="Don't strip comments from any .tex files.",
    )

    output = parser.add_argument_group("output options")
    g = output.add_mutually_exclusive_group()
    opt = partial(g.add_argument, action="store_const", dest="verbosity")
    opt("--verbose", "-v", const=2, default=1, help="Include some extra output.")
    opt("--quiet", "-q", const=1, help="Default amount of verbosity.")
    opt("--silent", const=0, help="Only print error messages.")
    opt("--debug", const=10, help="Print lots and lots of output.")

    op = parser.add_argument_group("compilation options")
    op.add_argument(
        "--latexmk-deps",
        help="Skip latexmk compilation and use the preexisting dependencies file",
    )

    parser.add_argument(
        "--version", action="version", version="%(prog)s {}".format(__version__)
    )
    args = parser.parse_args()

    if args.get_latexmk:
        if os.path.exists(args.get_latexmk):
            msg = "Output `{}` already exists; delete it first if you want."
            parser.error(msg.format(args.get_latexmk))
        get_latexmk(
            version=args.get_latexmk_version,
            dest=args.get_latexmk,
            verbose=args.verbosity >= 1,
        )
        parser.exit(0)

    if args.skip_biblatex:
        args.packages.remove("biblatex")

    if not args.latexmk_deps:  # if we need to worry about latexmk stuff...
        # check latexmk version works
        version = get_latexmk_version(args.latexmk)
        if version in {"4.63b", "4.64"}:
            msg = (
                "Your latexmk version ({}) has broken dependency tracking, so it "
                "won't work for us.\n"
                "Use `arxiv-collector --get-latexmk ./latexmk` to get a working "
                "version to the file `./latexmk`, then pass `--latexmk ./latexmk`."
            )
            raise ValueError(msg.format(version))

        # guess the base name if necessary
        if not args.base_name:
            from glob import glob

            cands = [c[:-4] for c in glob("*.tex")]
            if len(cands) > 1:
                cands = list(set(cands) & {"main", "paper"})
            if len(cands) == 1:
                args.base_name = cands[0]
            else:
                parser.error("Can't guess your filename; pass BASE_NAME.")

        if args.base_name.endswith(".tex"):
            args.base_name = args.base_name[:-4]
        if "." in args.base_name:
            parser.error(
                "BASE_NAME ({!r}) shouldn't contain '.'".format(args.base_name)
            )
        if "/" in args.base_name:
            parser.error("cd into the directory first")

    return args


def main():
    args = parse_args()

    if args.latexmk_deps:
        deps_file = args.latexmk_deps
    else:
        if args.verbosity >= 1:
            print("Building {}...".format(args.base_name))

        try:
            deps_file = get_deps(
                base_name=args.base_name, latexmk=args.latexmk, verbosity=args.verbosity
            )
        except LatexmkException as e:
            print(str(e), file=sys.stderr)
            sys.exit(e.base_error.returncode)

    if args.verbosity >= 1:
        print("Gathering outputs...")

    with tarfile.open(args.dest, mode="w:gz") as t:
        collect(
            out_tar=t,
            deps_file=deps_file,
            packages=args.packages,
            strip_comments=args.strip_comments,
            verbosity=args.verbosity,
            delete_deps_after=not args.latexmk_deps,
            extract_bib_name=args.extract_bib,
            include_bib=args.include_bib,
        )
        n_members = len(t.getmembers())
    sz = sizeof_fmt(os.stat(args.dest).st_size)

    if args.verbosity >= 1:
        print("Output in {}: {} files, {} compressed".format(args.dest, n_members, sz))


if __name__ == "__main__":
    main()


==> media/mc-ptp/gen_cov.py <==
from pathlib import Path

import numpy as np
import pandas as pd

np.random.seed(5)


def cov_mat(sx: float, sy: float, angle: float) -> np.ndarray:
    """Get a covariance matrix

    Args:
        sx (float): Variance in x
        sy (float): Variance in y
        angle (float): Angle of the distribution, in degrees

    Returns:
        np.ndarray: Covariance matrix
    """
    rad = np.deg2rad(angle)
    E = np.array(
        [
            [np.cos(rad), np.sin(rad + np.pi / 2)],
            [np.sin(rad), np.cos(rad + np.pi / 2)],
        ]
    )
    # scale = 1 / np.sqrt(2 * np.pi * 6)
    scale = 1 / 3
    L = np.array(
        [
            [sx * scale, 0],
            [0, sy * scale],
        ]
    )
    S = E @ L @ E.T
    return S


sc = 2
distributions = {
    "A": {
        "sy": 0.75,
        "ang": -30,
        "cx": -5,
        "cy": -3,
        "nang": 40,
    },
    "B": {
        "sy": 1.25,
        "ang": 20,
        "cx": 1,
        "cy": -2.5,
        "nang": -30,
    },
    "C": {
        "sy": 1,
        "ang": 67,
        "cx": 5,
        "cy": 1,
        "nang": -47,
    },
    "Ap": {
        # "sx": 0.5,
        "sy": 0.5,
        "ang": 25,
        "cx": -4,
        "cy": 0,
        # "nang": 0,
    },
    "Bp": {
        # "sx": 0.5,
        "sy": 0.5,
        "ang": -45,
        "cx": -0.5,
        "cy": 0.5,
        # "nang": 0,
    },
    "Cp": {
        # "sx": 0.5,
        "sy": 0.5,
        "ang": 45,
        "cx": 2,
        "cy": 3,
        # "nang": 0,
    },
    "S": {
        "sx": 3,
        "sy": 0.75,
        "ang": 20,
        "cx": -4,
        "cy": 3,
        "nang": 100,
    },
}

val_df = pd.DataFrame()
for let, dis in distributions.items():
    dis.setdefault("sx", 2 * dis["sy"])
    dis.setdefault("nang", -120 - dis["ang"])
    cx, cy = dis["cx"], dis["cy"]
    sx, sy = dis["sx"], dis["sy"]
    ang = dis["ang"]
    cov = cov_mat(sx, sy, ang)
    pts = np.random.multivariate_normal((cx, cy), cov, (100))
    df = pd.DataFrame(data=pts, columns=["x", "y"])
    val_df[let] = pd.Series(dis)
    val_df.at["sx", let] = val_df[let].loc["sx"] * sc
    val_df.at["sy", let] = val_df[let].loc["sy"] * sc
    df.to_csv(f"pts{let}.csv", index_label="idx")

cols = ["sx", "sy", "ang", "cx", "cy", "nang"]
val_df = val_df.loc[cols]
val_df.T.to_csv("covs.csv", index_label="letter")


==> media/mc-ptp/wips/multivariate.py <==
from pathlib import Path

import numpy as np
import pandas as pd


def cov_mat(sx: float, sy: float, angle: float) -> np.ndarray:
    """Get a covariance matrix

    Args:
        sx (float): Variance in x
        sy (float): Variance in y
        angle (float): Angle of the distribution, in degrees

    Returns:
        np.ndarray: Covariance matrix
    """
    rad = np.deg2rad(angle)
    E = np.array(
        [
            [np.cos(rad), np.sin(rad + np.pi / 2)],
            [np.sin(rad), np.cos(rad + np.pi / 2)],
        ]
    )
    scale = 1 / np.sqrt(2 * np.pi * 6)
    L = np.array(
        [
            [sx * scale, 0],
            [0, sy * scale],
        ]
    )
    S = E @ L @ E.T
    return S


sc = 2
distributions = {
    "A": {"sx": 3 * sc, "sy": 1.5 * sc, "ang": 30, "cx": 0, "cy": 0},
    "B": {"sx": 2 * sc, "sy": 1 * sc, "ang": -42, "cx": 3, "cy": 5},
    "C": {"sx": 1.5 * sc, "sy": 0.75 * sc, "ang": 67, "cx": -4, "cy": 4},
}


val_df = pd.DataFrame()
for let, dis in distributions.items():
    cx, cy = dis["cx"], dis["cy"]
    sx, sy = dis["sx"], dis["sy"]
    ang = dis["ang"]
    cov = cov_mat(sx, sy, ang)
    pts = np.random.multivariate_normal((cx, cy), cov, (100))
    df = pd.DataFrame(data=pts, columns=["x", "y"])
    val_df[let] = pd.Series(dis)
    df.to_csv(f"wips/pts{let}.csv", index_label="idx")

val_df.T.to_csv("wips/mvar.csv", index_label="letter")


==> media/monte-carlo/gen_cov.py <==
import numpy as np
import pandas as pd

f = lambda t: np.array([t + 2, -1.5 / (1.0 + np.exp(-2 * t))])
N = 10
ts = np.linspace(-3, 3, N)

scale = 0.50  # hardfix with tikz scale to find
P1 = scale * np.array([0.6, 0.5])
P2 = scale * np.array([-1, 0])
P3 = scale * np.array([1, -0.5])

x, y = f(ts)
dx, dy = (f(ts + 1e-5) - f(ts)) / 1e-5
theta = np.arctan2(dy, dx)

Rotmats = tuple(
    np.array(
        [
            [np.cos(ang), -np.sin(ang)],
            [np.sin(ang), np.cos(ang)],
        ]
    )
    for ang in theta
)

xy = np.vstack([x, y]).T

points = np.vstack([P1, P2, P3]).T
traj_pts = np.zeros((N, 6))
for idx, R in enumerate(Rotmats):
    traj_pts[idx, :] = (R @ points).T.ravel()

traj_pts += np.tile(xy, 3)
pts_df = pd.DataFrame(
    np.hstack([xy, traj_pts]),
    columns=[
        "x",
        "y",
        "xA",
        "yA",
        "xB",
        "yB",
        "xC",
        "yC",
    ],
)

r = 0.5  # rate of change
angles = np.random.uniform(-180, 180, (N, 3))
# offset = N - np.arange((1 - r) * N, N, r)
offset = ((1-r) * N) * np.ones(N) * 0.75
sx = np.random.uniform(-r, r, (N, 3))
sy = np.random.uniform(-r, r, (N, 3))
covx = offset[:, np.newaxis] + sx
covy = offset[:, np.newaxis] + sy

covx *= scale / (2 * N)
covy /= 2 * N

ang_df = pd.DataFrame(
    angles,
    columns=[
        "angA",
        "angB",
        "angC",
    ],
)
covxdf = pd.DataFrame(
    covx,
    columns=[
        "covxA",
        "covxB",
        "covxC",
    ],
)
covydf = pd.DataFrame(
    covy,
    columns=[
        "covyA",
        "covyB",
        "covyC",
    ],
)

final_df = pd.concat([pts_df, covxdf, covydf, ang_df], axis=1)
final_df["covx"] = 0
final_df["covy"] = 0
final_df["ang"] = 0
final_df = final_df[
    [
        "x",
        "y",
        "covx",
        "covy",
        "ang",
        "xA",
        "yA",
        "covxA",
        "covyA",
        "angA",
        "xB",
        "yB",
        "covxB",
        "covyB",
        "angB",
        "xC",
        "yC",
        "covxC",
        "covyC",
        "angC",
    ]
].copy()

final_df.to_csv("cov.csv", index=False)


==> media/monte-carlo/gen_traj.py <==
import csv

import numpy as np

f = lambda t: np.array([t + 2, -1.5 / (1.0 + np.exp(-2 * t))])
ts = np.linspace(-3, 3, 10)

scale = 0.50  # hardfix with tikz scale to find
P1 = scale * np.array([0.6, 0.5])
P2 = scale * np.array([-1, 0])
P3 = scale * np.array([1, -0.5])

with open("traj.csv", "w", newline="") as csvfile:
    spamwriter = csv.writer(
        csvfile, delimiter=",", quotechar="|", quoting=csv.QUOTE_MINIMAL
    )
    spamwriter.writerow(["x", "y", "xone", "yone", "xtwo", "ytwo", "xthree", "ythree"])
    for idx, t in enumerate(ts):
        x, y = f(t)

        dx, dy = (f(t + 1e-5) - f(t)) / 1e-5
        theta = np.arctan2(dy, dx)
        row = [x, y]
        R = np.array(
            [
                [np.cos(theta), -np.sin(theta)],
                [np.sin(theta), np.cos(theta)],
            ]
        )
        for P in [P1, P2, P3]:
            row += [*(f(t) + R @ P)]
        spamwriter.writerow(row)


==> media/traj-mc-ptp/ptp/gen_cov_mcptp.py <==
from pathlib import Path

import numpy as np
import pandas as pd

np.random.seed(5)


def cov_mat(sx: float, sy: float, angle: float) -> np.ndarray:
    """Get a covariance matrix

    Args:
        sx (float): Variance in x
        sy (float): Variance in y
        angle (float): Angle of the distribution, in degrees

    Returns:
        np.ndarray: Covariance matrix
    """
    rad = np.deg2rad(angle)
    E = np.array(
        [
            [np.cos(rad), np.sin(rad + np.pi / 2)],
            [np.sin(rad), np.cos(rad + np.pi / 2)],
        ]
    )
    # scale = 1 / np.sqrt(2 * np.pi * 6)
    scale = 1 / 3
    L = np.array(
        [
            [sx * scale, 0],
            [0, sy * scale],
        ]
    )
    S = E @ L @ E.T
    return S


sc = 2
distributions = {
    "A": {
        "sy": 0.75,
        "ang": -30,
        "cx": -6,
        "cy": -3,
        "nang": 40,
    },
    "B": {
        "sy": 1,
        "ang": 20,
        "cx": -2,
        "cy": -3,
        "nang": -30,
    },
    "C": {
        "sy": 0.6,
        "ang": 67,
        "cx": 2,
        "cy": -3,
        "nang": -47,
    },
    "Ap": {
        # "sx": 0.5,
        "sy": 0.5,
        "ang": -45,
        "cx": -5.5,
        "cy": 2.5,
        # "nang": 0,
    },
    "Bp": {
        # "sx": 0.5,
        "sy": 0.5,
        "ang": -25,
        "cx": -2.5,
        "cy": 1,
        # "nang": 0,
    },
    "Cp": {
        # "sx": 0.5,
        "sy": 0.5,
        "ang": 30,
        "cx": 1.5,
        "cy": 0.5,
        # "nang": 0,
    },
    "S": {
        "sx": 3,
        "sy": 0.75,
        "ang": -20,
        "cx": 0,
        "cy": 3,
        "nang": 100,
    },
}

val_df = pd.DataFrame()
for let, dis in distributions.items():
    dis.setdefault("sx", 2 * dis["sy"])
    dis.setdefault("nang", -120 - dis["ang"])
    cx, cy = dis["cx"], dis["cy"]
    sx, sy = dis["sx"], dis["sy"]
    ang = dis["ang"]
    cov = cov_mat(sx, sy, ang)
    pts = np.random.multivariate_normal((cx, cy), cov, (100))
    df = pd.DataFrame(data=pts, columns=["x", "y"])
    val_df[let] = pd.Series(dis)
    val_df.at["sx", let] = val_df[let].loc["sx"] * sc
    val_df.at["sy", let] = val_df[let].loc["sy"] * sc
    df.to_csv(f"ptp/pts{let}.csv", index_label="idx")

cols = ["sx", "sy", "ang", "cx", "cy", "nang"]
val_df = val_df.loc[cols]
val_df.T.to_csv("ptp/covs.csv", index_label="letter")


==> media/traj-mc-ptp/trajectory/gen_cov_traj.py <==
import numpy as np
import pandas as pd

f = lambda t: np.array([3 / (1 + np.exp(-1 * t)) - 2, t])
N = 20
lim = 4
ts = np.linspace(-lim, lim, N)

# Prism positions + tikz scale
scale = 0.75  # hardfix with tikz scale to find
P1 = scale * np.array([0.6, -0.8])
P2 = scale * np.array([-1, 0.2])
P3 = scale * np.array([1, 0.8])
Probot = scale * np.array([0, -0.3])

x, y = f(ts)
dx, dy = (f(ts + 1e-5) - f(ts)) / 1e-5
theta = np.arctan2(dy, dx)

Rotmats = tuple(
    np.array(
        [
            [np.cos(ang), -np.sin(ang)],
            [np.sin(ang), np.cos(ang)],
        ]
    )
    for ang in theta
)

xy = np.vstack([x, y]).T

points = np.vstack([P1, P2, P3, Probot]).T
traj_pts = np.zeros((N, 8))
for idx, R in enumerate(Rotmats):
    traj_pts[idx, :] = (R @ points).T.ravel()

traj_pts += np.tile(xy, 4)
pts_df = pd.DataFrame(
    np.hstack([xy, traj_pts]),
    columns=[
        "x",
        "y",
        "xA",
        "yA",
        "xB",
        "yB",
        "xC",
        "yC",
        "xS",
        "yS",
    ],
)

r = 0.5  # rate of change
angles = np.random.uniform(-180, 180, (N, 4))
# offset = N - np.arange((1 - r) * N, N, r)
offset = ((1 - r) * N) * np.ones(N) * 0.75
sx = np.random.uniform(-r, r, (N, 4))
sy = np.random.uniform(-r, r, (N, 4))
covx = offset[:, np.newaxis] + sx
covy = offset[:, np.newaxis] + sy

covx *= scale / (2 * N)
covy /= 1.5 * N

ang_df = pd.DataFrame(
    angles,
    columns=[
        "angA",
        "angB",
        "angC",
        "angS",
    ],
)
covxdf = pd.DataFrame(
    covx,
    columns=[
        "covxA",
        "covxB",
        "covxC",
        "covxS",
    ],
)
covydf = pd.DataFrame(
    covy,
    columns=[
        "covyA",
        "covyB",
        "covyC",
        "covyS",
    ],
)

final_df = pd.concat([pts_df, covxdf, covydf, ang_df], axis=1)
final_df["covx"] = 0
final_df["covy"] = 0
final_df["ang"] = 0
final_df = final_df[
    [
        "x",
        "y",
        "covx",
        "covy",
        "ang",
        "xA",
        "yA",
        "covxA",
        "covyA",
        "angA",
        "xB",
        "yB",
        "covxB",
        "covyB",
        "angB",
        "xC",
        "yC",
        "covxC",
        "covyC",
        "angC",
        "xS",
        "yS",
        "covxS",
        "covyS",
        "angS",
    ]
].copy()

final_df.to_csv("trajectory/cov_traj.csv", index_label="idx")


==> media/traj-mc-ptp/trajectory/wip_gen_traj.py <==
import csv

import numpy as np

f = lambda t: np.array([t + 2, -1.5 / (1.0 + np.exp(-2 * t))])
ts = np.linspace(-3, 3, 10)

scale = 0.50  # hardfix with tikz scale to find
P1 = scale * np.array([0.6, 0.5])
P2 = scale * np.array([-1, 0])
P3 = scale * np.array([1, -0.5])

with open("trajectory/traj.csv", "w", newline="") as csvfile:
    spamwriter = csv.writer(
        csvfile, delimiter=",", quotechar="|", quoting=csv.QUOTE_MINIMAL
    )
    spamwriter.writerow(["x", "y", "xone", "yone", "xtwo", "ytwo", "xthree", "ythree"])
    for idx, t in enumerate(ts):
        x, y = f(t)

        dx, dy = (f(t + 1e-5) - f(t)) / 1e-5
        theta = np.arctan2(dy, dx)
        row = [x, y]
        R = np.array(
            [
                [np.cos(theta), -np.sin(theta)],
                [np.sin(theta), np.cos(theta)],
            ]
        )
        for P in [P1, P2, P3]:
            row += [*(f(t) + R @ P)]
        spamwriter.writerow(row)

